Accelerating Machine Learning Algorithms with Adaptive Sampling

The era of huge data necessitates highly efficient machine learning algorithms. Many common machine learning algorithms, however, rely on computationally intensive subroutines that are prohibitively expensive on large datasets. Oftentimes, existing techniques subsample the data or use other methods to improve computational efficiency, at the expense of incurring some approximation error. This thesis demonstrates that it is often sufficient, instead, to substitute computationally intensive subroutines with a special kind of randomized counterparts that results in almost no degradation in quality.

==> refactor.py <==
import os
import glob

# Function to replace a string with another string in a file
def replace_in_file(file_path, old_string, new_string):
    with open(file_path, 'r') as file:
        file_content = file.read()

    file_content = file_content.replace(old_string, new_string)
    with open(file_path, 'w') as file:
        file.write(file_content)

# Replace a string with another string in every file in a directory
def replace_in_directory(root_dir, old_string, new_string):
    for filename in glob.iglob(root_dir + '**/*.tex', recursive=True):
        print(f"Modifying file {filename}")
        file_path = os.path.join(root_dir, filename)
        if os.path.isfile(file_path):
            replace_in_file(file_path, old_string, new_string)


# symbol_map = {
#     'eqn:genetic_optimiation': 'eqn:generic_optimization',
#     'eqn:total-loss': 'eqn:bp_total_loss',
#     'eqn:build-next-medoid': 'eqn:bp_build_next_medoid',
#     'eqn:next-swap': 'eqn:bp_next_swap',
#     'eqn:generic_optimization': 'eqn:bp_generic_optimization',
#     'eqn:build_search': 'eqn:bp_build_search',
#     'eqn:swap_search': 'eqn:bp_swap_search',
#     'app:thmproof': 'ch_6_1:bp_app_3_proofs',
#     'appendix:scalingwithd': 'subsec:bp_app_2_scalingwithd',
#     'appendix:scalingwithk': 'subsec:bp_app_2_scalingwithk',
#     'eqn:sec_intro_total-loss': 'eqn:bp_total_loss',
#     'eqn:sec_intro_build_loss': 'eqn:bp_build_loss',
#     'app:relaxation': 'subsec:bp_app_2_relaxation',
#     'eqn:build_instance': 'eqn:bp_build_instance',
#     'eqn:swap_instance': 'eqn:bp_swap_instance',
#     'thm:nlogn': 'thm:bp_nlogn',
#     'fig:mnist-l2': 'fig:bp_mnist_l2',
#     'fig:losses': 'fig:bp_losses',
#     'fig:mnist-scrna': 'fig:bp_mnist_scrna',
#     'ch2_5:theory': 'ch2_5:bp_theory',
#
#     'eqn:split': 'eqn:ff_split',
#     'eqn:split_mab': 'eqn:ff_split_mab',
#     'appendix:experimentdetails': 'ch_6_1:ff_app_6_experiment_details',
#     'appendix:profiles': 'ch_6_1:ff_app_5_profiles',
#     'appendix:scikit-learncomparison': 'ch_6_1:ff_app_4_sklearn',
#     'appendix:limitations': 'ch_6_1:ff_app_7_limitations',
#     'appendix:proofs': 'ch_6_1:ff_app_1_proofs',
#     'table:classificationruntime': 'table:ff_classificationruntime',
#     'table:regressionruntime': 'table:ff_regressionruntime',
#     'table:classificationbudget': 'table:ff_classification_budget',
#     'table:regressionbudget': 'table:ff_regressionbudget',
#     'table:featureimportance': 'table:ff_featureimportance',
#
#     'subsec:additional_speedup_techniques': 'subsec:mips_additional_speedup_techniques',
#     'subsec:subgaussianity': 'subsec:mips_subgaussianity',
#     'subsec:littledelta': 'subsec:mips_littledelta',
#     'eqn:optimize': 'eq:mips_optimize',
#     'eq:optimize': 'eq:mips_optimize',
#     'eqn:optimal_weights': 'eqn:mips_optimal_weights',
#     # 'subsec:experimental_settings':
#     'app:additional_experiments': 'ch_6_3:mips_app_2_additional_experiments',
#     'app:preprocessing': 'ch_6_3:mips_app_4_preprocessing',
#     'app:high_dim': 'ch_6_3:mips_app_5_high_dim',
#     'app:asymmetric': 'ch_6_3:mips_app_6_symmetric',
#     'app:datasets': 'ch_6_3:mips_app_2_datasets',
#     'fig:bm_complexities1': 'fig:mips_bm_complexities',
#     'fig:all_algo_complexities': 'fig:mips_all_algo_complexities',
# }

citations_symbol_map = {
    "10.5555/3122009.3242042":  "liHyperbandNovelBanditbased2017",
    "400CryptoCurrency":  "NULL",
    "AmatoS08": "amatoApproximateSimilaritySearch2010",
    "BoytsovN13":  "boytsovEngineeringEfficientEffective2013",
    "BoytsovN13b": "boytsovLearningPruneMetric2013",
    "BoytsovNMN16":  "boytsovBeatenPathLet2016",
    "Bubeck2012":  "NULL",
    "ChavezFN08": "chavezEffectiveProximityRetrieval2008",
    "CoCEOs":  "phamSimpleEfficientAlgorithms2021",
    "CoCEOs2": "phamSimpleEfficientAlgorithms2021",
    "DBLP:conf/icml/Cayton08": "NULL",
    "Dua:2019":  "NULL",
    "GPU-1":  "ballester-ripollSobolTensorTrains2019",
    "GPU-2":  "nugterenCLTuneGenericAutotuner2015",
    "Github:annoy":  "bernhardssonAnnoyApproximateNearest2018",
    "Gondek2016Predi-37212":  "gondekPredictionFailuresAir2016",
    "Malkov2016a":  "malkovEfficientRobustApproximate2018",
    "MalkovPLK14":  "malkovApproximateNearestNeighbor2014",
    "MaximumInnerproductSearch":  "NULL",
    "NIPS2015_2823f479":  "andoniPracticalOptimalLSH2015",
    "PerformanceRecommenderAlgorithms":  "cremonesiPerformanceRecommenderAlgorithms2010",
    "TellezCN13":  "NULL",
    "Zhang2017CautionaryTO": "zhangCautionaryTalesAirquality2017",
    "abuzaidIndexNotIndex2019a": "abuzaidIndexNotIndex2019",
    "abuzaid_index_2019":  "abuzaidIndexNotIndex2019",
    "activekmedoids": "NULL",
    "agarwalBlinkDBQueriesBounded2013": "NULL",
    "agarwalKnowingWhenYou2014": "NULL",
    "agarwalKnowingWhenYou2014a":  "NULL",
    "alexander_approximate_2011": "ponomarenkoApproximateNearestNeighbor2011",
    "amagata_reverse_2021":  "amagataReverseMaximumInner2021",
    "aouali_reward_2022":  "aoualiRewardOptimizingRecommendation2022",
    "audibert2010best":  "audibertBestArmIdentification2010",
    "audibertBestArmIdentification2010": "audibertBestArmIdentification2010",
    "auvolatClustering2015": "NULL",
    "azhari2020higgs": "azhariHiggsBosonDiscovery2020",
    "babenko_inverted_2012": "babenkoInvertedMultiindex2014",
    "bachrachSpeedingXboxRecommender2014": "bachrachSpeedingXboxRecommender2014",
    "bagaria2018adaptive": "bagariaAdaptiveMontecarloOptimization2018",
    "bagaria2018medoids": "bagariaMedoidsAlmostlinearTime2018",
    "bagaria2021bandit": "bagariaBanditbasedMonteCarlo2021",
    "bagariaMedoidsAlmostLinearTime2018": "bagariaMedoidsAlmostlinearTime2018",
    "baharav2019ultra": "baharavUltraFastMedoid2019a",
    "baharav2022approximate": "baharavApproximateFunctionEvaluation2022",
    "ballardDiamondSamplingApproximate2015": "ballardDiamondSamplingApproximate2015",
    "bardenetConcentrationInequalitiesSampling2015": "bardenetConcentrationInequalitiesSampling2015",
    "basharin1959entropyci": "basharinStatisticalEstimateEntropy1959",
    "benali2019solar": "benaliSolarRadiationForecasting2019",
    "bennettNetflixPrize2007": "bennettNetflixPrize2007",
    "bernard2009influence":  "bernardInfluenceHyperparametersRandom2009",
    "bestofbothworlds": "abbasi-yadkoriBestBothWorlds2018b",
    "borgeaudImprovingLanguageModels2022a": "borgeaudImprovingLanguageModels2022",
    "boucheronConcentrationInequalitiesNonasymptotic2013": "boucheronConcentrationInequalitiesNonasymptotic2013",
    "bradley1997clustering": "bradleyClusteringConcaveMinimization1996",
    "breiman1996bagging": "breimanBaggingPredictors1996",
    "breiman2001random": "breimanRandomForests2001",
    "breiman2017classification": "breimanClassificationRegressionTrees2017",
    "bubeckPureExplorationFinitelyarmed2011": "NULL",
    "catoni2012challenging": "catoniChallengingEmpiricalMean2012",
    "chang2005adaptive": "changAdaptiveSamplingAlgorithm2005",
    "chen2016xgboost": "chenXgboostScalableTree2016",
    "chen_finger_2022": "chenFINGERFastInference2022",
    "cholera": "NULL",
    "cohenApproximatingMatrixMultiplication1999": "NULL",
    "covingtonDeepNeuralNetworks2016": "NULL",
    "covtypedataset": "blackardComparativeAccuraciesArtificial1999",
    "cremonesi2010performance": "cremonesiPerformanceRecommenderAlgorithms2010",
    "dai_norm-explicit_2020": "daiNormexplicitQuantizationImproving2020",
    "dasgupta_random_2008": "dasguptaRandomProjectionTrees2008",
    "deanFastAccurateDetection2013": "deanFastAccurateDetection2013",
    "dingFastSamplingAlgorithm2019": "dingFastSamplingAlgorithm2019",
    "ding_fast_2019": "dingFastSamplingAlgorithm2019",
    "domingos2000mining": "NULL",
    "dong2012duplicate": "dongHighconfidenceNearduplicateImage2012",
    "donohoSparseSolutionUnderdetermined2012": "donohoSparseSolutionUnderdetermined2012",
    "douze_polysemous_2016": "douzePolysemousCodes2016",
    "drorYahooMusicDataset2012": "NULL",
    "eibe2016weka": "hallWEKADataMining2009",
    "estivill2001robust": "NULL",
    "even-darActionEliminationStopping2006": "even-darActionEliminationStopping2006",
    "even-darPACBoundsMultiarmed2002":  "even-darPACBoundsMultiarmed2002",
    "even2002pac": "even-darPACBoundsMultiarmed2002",
    "feng_reinforcement_2023": "fengReinforcementRoutingProximity2023",
    "fujiwara2019fast": "NULL",
    "ge_optimized_2013": "geOptimizedProductQuantization2013",
    "geurts2006extremely": "geurtsExtremelyRandomizedTrees2006",
    "grahn2011cudarf": "NULL",
    "guo_accelerating_2020": "guoAcceleratingLargescaleInference2020",
    "guo_new_2019": "guoNewLossFunctions2019",
    "hastie2009statisticallearning": "hastieElementsStatisticalLearning2009",
    "heckel": "NULL",
    "hirata_categorical_2023": "NULL",
    "hirata_solving_2022": "hirataSolvingDiversityawareMaximum2022",
    "ho1995random":  "hoRandomDecisionForests1995",
    "ho1998random":  "NULL",
    "hoc4dataset": "NULL",
    "huangQueryawareLocalitysensitiveHashing2015": "huangQueryawareLocalitysensitiveHashing2015",
    "huang_accurate_2018": "huangAccurateFastAsymmetric2018",
    "induceddemand": "NULL",
    "indykApproximateNearestNeighbors1998": "indykApproximateNearestNeighbors1998",
    "jain1988algorithms": "jainAlgorithmsClusteringData1988",
    "jainActiveLearningLarge2009": "jainActiveLearningLarge2009",
    "james2013introduction":  "jamesIntroductionStatisticalLearning2013",
    "jamieson2014best":  "jamiesonBestarmIdentificationAlgorithms2014",
    "jamieson2014lil":  "jamiesonLilUcbOptimal2014",
    "jamieson2016non":  "jamiesonNonstochasticBestArm2016",
    "jamiesonBestarmIdentificationAlgorithms2014": "jamiesonBestarmIdentificationAlgorithms2014",
    "jamiesonLilUCBOptimal2014": "jamiesonLilUcbOptimal2014",
    "jamiesonNonstochasticBestArm2016":  "jamiesonNonstochasticBestArm2016",
    "jegou_product_2011": "jegouProductQuantizationNearest2010",
    "jegou_searching_2011": "jegouSearchingOneBillion2011",
    "joachims2006training":  "joachimsTrainingLinearSVMs2006",
    "joachims2009cutting":  "joachimsCuttingplaneTrainingStructural2009",
    "johnson2019billion": "johnsonBillionscaleSimilaritySearch2019",
    "kalyanakrishnanPACSubsetSelection2012": "kalyanakrishnanPACSubsetSelection2012",
    "karnin2013almost": "karninAlmostOptimalExploration2013",
    "karninAlmostOptimalExploration2013": "karninAlmostOptimalExploration2013",
    "katz2017general": "katzGeneralApproachPredicting2017",
    "kaufman1987clustering": "kaufmanClusteringMeansMedoids1987",
    "kaufman1990partitioning":  "kaufmanClusteringMeansMedoids1987",
    "ke2017lightgbm": "keLightgbmHighlyEfficient2017",
    "keivaniImprovedMaximumInner2017": "NULL",
    "keivaniImprovedMaximumInner2018":  "NULL",
    "kocsis2006bandit": "kocsisBanditBasedMontecarlo2006",
    "koenigsteinEfficientRetrievalRecommendations2012": "NULL",
    "korenMatrixFactorizationTechniques2009": "korenMatrixFactorizationTechniques2009",
    "kveton2019abootstrap": "kvetonGarbageRewardOut2019",
    "lai1985asymptotically": "laiAsymptoticallyEfficientAdaptive1985",
    "lakshmanaprabu2019random": "lakshmanaprabuRandomForestBig2019",
    "lanaro2019python":  "lanaroAdvancedPythonProgramming2019",
    "lecun-mnisthandwrittendigit-2010": "lecunGradientbasedLearningApplied1998",
    "lecun1998gradient":  "lecunGradientbasedLearningApplied1998",
    "leskovec2020mining": "NULL",
    "liuBanditApproachMaximum2019": "liuBanditApproachMaximum2019",
    "liu_understanding_2020": "liuUnderstandingImprovingProximity2020",
    "lloyd1982least": "lloydLeastSquaresQuantization1982",
    "locatelloUnifiedOptimizationView2017": "locatelloUnifiedOptimizationView2017",
    "lorenzen_revisiting_2021-1": "lorenzenRevisitingWedgeSampling2021",
    "louppe2012ensembles": "louppeEnsemblesRandomPatches2012",
    "louppe2014thesis": "NULL",
    "loweObjectRecognitionLocal1999":  "loweObjectRecognitionLocal1999",
    "luSamplingApproximateMaximum2017": "luSamplingApproximateMaximum2017",
    "lu_adalsh_2021": "luAdaLSHAdaptiveLSH2021",
    "lundberg2018treeshap": "NULL",
    "ma_learning_2021": "maLearningSparseBinary2021",
    "macqueen1967some": "macquuenMethodsClassificationAnalysis1967",
    "manapragada2018extremely":  "NULL",
    "matsui_invited_2018": "matsuiSurveyProductQuantization2018",
    "maurerEmpiricalBernsteinBounds2009": "maurerEmpiricalBernsteinBounds2009",
    "mishra2007clustering":  "mishraClusteringSocialNetworks2007",
    "morozovNonmetricSimilarityGraphs2018": "morozovNonmetricSimilarityGraphs2018",
    "morozov_non-metric_2018": "morozovNonmetricSimilarityGraphs2018",
    "movie2015": "harperMovielensDatasetsHistory2015",
    "mussmannLearningInferenceMaximum2016":  "mussmannLearningInferenceMaximum2016",
    "naidanBN15": "naidanPermutationSearchMethods2015",
    "navarro2001guided": "navarroGuidedTourApproximate2001",
    "newlingSeeding": "newlingKmedoidsKmeansSeeding2017",
    "neyshaburSymmetricAsymmetricLSHs2015": "neyshaburSymmetricAsymmetricLshs2015",
    "ng2002clarans": "ngCLARANSMethodClustering2002",
    "nicodemus2011featurestability": "nicodemusStabilityRankingPredictors2011",
    "nogueira2017stability": "nogueiraStabilityFeatureSelection2017",
    "ntranos2016fast": "ntranosFastAccurateSinglecell2016",
    "numba": "lamNumbaLlvmbasedPython2015",
    "oran1988": "brighamFastFourierTransform1988",
    "oshiro2012many": "NULL",
    "overton1983quadratically": "overtonQuadraticallyConvergentMethod1983",
    "pamlite": "olukanmiPAMliteFastAccurate2019a",
    "paninski2003entropyci": "paninskiEstimationEntropyMutual2003",
    "park2009simple": "parkSimpleFastAlgorithm2009",
    "parkNeighborsensitiveHashing2015": "NULL",
    "pedregosa2011scikit": "pedregosaScikitlearnMachineLearning2011",
    "pham_sublinear_2020": "NULL",
    "piles2021piggenes": "pilesFeatureSelectionStability2021",
    "ponomarenko_comparative_2014": "ponomarenkoComparativeAnalysisData2014",
    "probst2019hyperparameters": "probstHyperparametersTuningStrategies2019",
    "probst2019hyperparams": "probstHyperparametersTuningStrategies2019",
    "ranka1998clouds": "rankaCLOUDSDecisionTree1998",
    "reinhard2019adaptive": "NULL",
    "reynolds2006clustering": "reynoldsClusteringRulesComparison2006",
    "rice2008mathematicalstatistics": "NULL",
    "rokach2005top": "rokachTopdownInductionDecision2005",
    "rokach2010ensemble":  "NULL",
    "schubert2019elki":  "NULL",
    "schubert2019faster": "schubertFasterKmedoidsClustering2019",
    "scikit-learn": "pedregosaScikitlearnMachineLearning2011",
    "scrnabestpractices": "lueckenCurrentBestPractices2019",
    "selfBIG": "srivastavaImitationGameQuantifying2022",
    "selfEye": "tiwariDifferentiationActiveCorneal2022",
    "selfGFN": "bengioGflownetFoundations2021",
    "selfGoogle": "arslanUsingGoogleSearch2020",
    "selfNLA": "dholeNlaugmenterFrameworkTasksensitive2021",
    "selfQuantum": "mohsenImageCompressionClassification2021",
    "shrivastavaAsymmetricLSHALSH2014": "shrivastavaAsymmetricLSHALSH2014",
    "shrivastavaImprovedAsymmetricLocality2015": "shrivastavaImprovedAsymmetricLocality2014",
    "shrivastava_improved_2014": "shrivastavaImprovedAsymmetricLocality2014",
    "silveira2019object": "silveiraObjectbasedRandomForest2019",
    "simhadri_results_2022":  "NULL",
    "sivic_video_2003": "sivicVideoGoogleText2003",
    "song2017pamae": "NULL",
    "song_accelerating_2022": "songAcceleratingFrankWolfeAlgorithm2022",
    "song_promips_2021": "songProMIPSEfficientHighdimensional2021",
    "strobl2005gini": "NULL",
    "successiveelimination": "even-darActionEliminationStopping2006",
    "sun_automating_2023": "sunAutomatingNearestNeighbor2023",
    "tan_efficient_2019": "tanEfficientRetrievalTop2019",
    "tan_norm_2021": "tanNormAdjustedProximity2021",
    "tavorknn": "bagariaBanditbasedMonteCarlo2021",
    "teitz1968heuristic":  "NULL",
    "tiwari2020banditpam":  "tiwariBanditpamAlmostLinear2020",
    "tiwari2022banditcaching":  "NULL",
    "tiwari2022fastermips": "tiwariFasterMaximumInner2022",
    "tiwariBanditPAMAlmostLinear2020":  "tiwariBanditpamAlmostLinear2020",
    "trimed": "NULL",
    "tumer1996error": "tumerErrorCorrelationError1996",
    "van2000asymptotic": "vandervaartAsymptoticStatistics2000",
    "wang2020bootstrap": "wangResidualBootstrapExploration2020",
    "wangReferenceProductSearch2019": "NULL",
    "westonLargeScaleImage2010": "NULL",
    "wu_h2sa-alsh_2022": "wuH2SAALSHPrivacyPreservedIndexing2022",
    "wu_local_2019": "wuLocalOrthogonalDecomposition2019",
    "xiang_gaips_2021": "xiangGAIPSAcceleratingMaximum2021",
    "xu_breaking_2021": "xuBreakingLinearIteration2021",
    "xu_new_2022":  "NULL",
    "yan_norm-ranging_2018": "yanNormrangingLshMaximum2018",
    "yang2021fasttreeshap": "NULL",
    "yang_linear_2022": "NULL",
    "yates2018spaarc": "yatesSPAARCFastDecision2019",
    "yates2021fastforest": "yatesFastForestIncreasingRandom2021",
    "yuGreedyApproachBudgeted2017": "yuGreedyApproachBudgeted2017",
    "yuLargescaleMultilabelLearning": "NULL",
    "zhang2019adaptive": "zhangAdaptiveMonteCarlo2019",
    "zhangAdaptiveMonteCarlo2019": "zhangAdaptiveMonteCarlo2019",
    "zhang_grasp_2022": "zhangGraSPOptimizingGraphbased2022",
    "zheng2017massively": "NULL",
    "zhou_mobius_2019": "zhouMobiusTransformationFast2019",
    "zss": "zhangSimpleFastAlgorithms1989",
}

for symbol in citations_symbol_map:
    root_dir = '/Users/motiwari/Desktop/PhD_Thesis/'  # root_dir needs a trailing slash (i.e. /root/dir/)
    replace_in_directory(root_dir, symbol, citations_symbol_map[symbol])

